Leveraging Software Architectures to Guide and Verify the Development of Sense/Compute/Control Applications

A software architecture describes the structure of a computing system by specifying software components and their interactions. Mapping a software architecture to an implementation is a well known challenge. A key element of this mapping is the architecture's description of the data and control-flow interactions between components. The characterization of these interactions can be rather abstract or very concrete, providing more or less implementation guidance, programming support, and static verification. In this paper, we explore one point in the design space between abstract and concrete component interaction specifications. We introduce a notion of behavioral contract that expresses the set of allowed interactions between components, describing both data and control-flow constraints. This declaration is part of the architecture description, allows generation of extensive programming support, and enables various verifications. We instantiate our approach in an architecture description language for the domain of Sense/Compute/Control applications, and describe associated compilation and verification strategies.

==> code/LighttpdAccessLogParser.java <==
public class LighttpdAccessLogParser
                   extends AbstractAccessLogParser {
    @Override
    public Access onNewLine(String newLine) {
	Access access = new Access();
	access.setLine(newLine);
	access.setHost_ip(parseRemoteHostIP(newLine));
        ... // parsing of the other fields
	return access;
    }

    private IPAddress parseRemoteHostIP(String newLine) {
	Pattern pattern = Pattern.compile("^([^ ]+) ");
	Matcher m = pattern.matcher(newLine);
        m.find();
	return new IPAddress(m.group(1));
    }
}


==> code/accessprofile.java <==
public class AccessingProfile extends AbstractAccessingProfile {

  @Override
  protected IdentifiedAccess
  onNewAccessLogParser(Access newAccess,
                       PullFromIP2ProfileCallback ip2Profile) {
    Profile profile = ip2Profile.get(newAccess.getHost_ip());
    return new IdentifiedAccess(newAccess, profile);
  }
}


==> code/dynguard.java <==
public abstract class AbstractAccessingProfile {
  // the callback's internal class
  protected class PullFromIP2ProfileCallback {
    private boolean isActive = false; // the dynamic guard
    // the callback method
    public Profile get(IPAddress ipAddress) {
      if (!isActive)
        throw new IllegalAccessError("Illegal call");
      // pull the value from the instance of IP2Profile
      // through a call to the underlying middleware
      return ...;
    }
  }

  // the calling method
  private void callOnNewAccessLogParser(Access value) {
    PullFromIP2ProfileCallback c = new PullFromIP2ProfileCallback();
    c.isActive = true; // dynamic guard deactivation

    IdentifiedAccess newValue;
    try {
      // calls the developer's method
      newValue = onNewAccessLogParser(value, c);
    } finally {
      c.isActive = false; // dynamic guard activation
    }
    // publish newValue by using the underlying middleware
    ...
  }

  protected abstract IdentifiedAccess onNewAccessLogParser(
           Access newAccessLogParser,
           PullFromIP2ProfileCallback ip2Profile);
  ...
}

